Generalized Talagrand Inequality for Sinkhorn Distance using Entropy Power Inequality

In this paper, we study the connection between entropic optimal transport and entropy power inequality (EPI). First, we prove an HWI-type inequality making use of the infinitesimal displacement convexity of optimal transport map. Second, we derive two Talagrand-type inequalities using the saturation of EPI that corresponds to a numerical term in our expression. We evaluate for a wide variety of distributions this term whereas for Gaussian and i.i.d. Cauchy distributions this term is found in explicit form. We show that our results extend previous results of Gaussian Talagrand inequality for Sinkhorn distance to the strongly log-concave case.

==> figures/bounds_02122019.m <==
%% =========================================================================
%
%
%  Bounds on Remote NRDF for stationary processes
%
%
%% =========================================================================
 
clearvars; clc; close all;

s=3; rng(s,'twister');
%% Parameters 
a=0.7; %source coefficient
%c=0.2;  % side information coefficient
sigma_w=1; %variance of the source
sigma_n=0.8; %variance of the csi
%sigma_V=1; %design variance


%% Archives

archive_lower_bound_remote_nrdf=[];
archive_lower_bound_nrdf=[];
archive_lower_bound_remote_cl=[];
 archive_lower_bound_nrdf1=[];


 
 %%  Dmax (for stable processes)
D_max1=sigma_w/(1-a^2); %% Remote NRDF
D_max2=sigma_w;   %% Classical Remote RDF

%% Dmin (for stable processes)
D_min1=(sqrt((sigma_w+(1-a^2)*sigma_n)^2+4*a^2*sigma_w*sigma_n)-(sigma_w+(1-a^2)*sigma_n))/(2*a^2); %D_min of Remote NRDF
D_min2=sigma_w*sigma_n/(sigma_w+sigma_n); %D_min Remote RDF
 

%% Distortions

Dvec1=linspace(0.001,D_max1,70); %% NRDF
Dvec2=linspace(D_min1+0.001,D_max1,70); %% Remote NRDF
Dvec3=linspace(D_min2+0.001,D_max2,70);  %% Classical Remote RDF


%%========================== For-loops================================ %%


%% Remote NRDF
for j=1:length(Dvec2)
    
%% Distortion at each for loop
D=Dvec2(j);

lambda=a^2*D+sigma_w;

if D<D_min1
    
    lower_bound_remote_nrdf(j)=0;
else
   
lower_bound_remote_nrdf(j)=(1/2)*max(0,(log2(a^2+sigma_w/D)+log2(lambda/(lambda+sigma_n*(1-lambda/D)))));
end
archive_lower_bound_remote_nrdf=[archive_lower_bound_remote_nrdf lower_bound_remote_nrdf(j)];

end

%% classical remote RDF
for jj=1:length(Dvec3)

D=Dvec3(jj);
    
if D<D_min2
    lower_bound_remote_cl(jj)=0;
else
lower_bound_remote_cl(jj)=(1/2)*max(0,(log2(sigma_w/D)+log2(sigma_w/(sigma_w+sigma_n*(1-sigma_w/D)))));
end
archive_lower_bound_remote_cl=[archive_lower_bound_remote_cl lower_bound_remote_cl(jj)];

end

%% NRDF 
for jjj=1:length(Dvec1)
    
    D=Dvec1(jjj);
    
 lower_bound_nrdf(jjj)=(1/2)*max(0,log2(a^2+sigma_w/D));
 % lower_bound_nrdf1(jjj)=(1/2)*max(0,log2(lambda/D));
 archive_lower_bound_nrdf=[archive_lower_bound_nrdf lower_bound_nrdf(jjj)];
% archive_lower_bound_nrdf1=[archive_lower_bound_nrdf1 lower_bound_nrdf1(jjj)];

end

%========================end for-loops====================================%
%% Plots of R-D Curves
figure
plot(Dvec2,lower_bound_remote_nrdf,':r','LineWidth',3);
hold on;
grid on;
plot(Dvec1,lower_bound_nrdf,'-k','LineWidth',3);
%plot(Dvec3,lower_bound_remote_cl,'-.b','LineWidth',3);
plot([D_min1 D_min1],[0 6],'-.','LineWidth',1);
%plot([0.2667 0.2667],[0 6],':','LineWidth',1);
xlabel('Distortion [$D$]', 'Interpreter', 'latex');
ylabel('Rate [bits]', 'Interpreter', 'latex');
%legend({'$R_{in}^{seq,G}(D)$','$R^{seq,G}(D)$', '$R_{in}^{G}(D)$'}, 'Interpreter', 'latex');
legend({'$R_{in}^{seq,G}(D)$','$R^{seq,G}(D)$', '$\frac{\sqrt{(\sigma^2_{\bf w}+(1-\alpha^2)\sigma^2_{\bf n})^2+4\alpha^2\sigma^2_{\bf w}\sigma^2_{\bf n}}-(\sigma^2_{\bf w}+(1-\alpha^2)\sigma^2_{\bf n})}{2\alpha^2}$'}, 'Interpreter', 'latex');

